Plackett-Luce model for learning-to-rank task

List-wise based learning to rank methods are generally supposed to have better performance than point- and pair-wise based. However, in real-world applications, state-of-the-art systems are not from list-wise based camp. In this paper, we propose a new non-linear algorithm in the list-wise based framework called ListMLE, which uses the Plackett-Luce (PL) loss. Our experiments are conducted on the two largest publicly available real-world datasets, Yahoo challenge 2010 and Microsoft 30K. This is the first time in the single model level for a list-wise based system to match or overpass state-of-the-art systems in real-world datasets.

==> draw-listMLE/draw_likelihood_NDCG.py <==
#!/usr/bin/env python

'''
'''

from algorithm import *
import pylab  
from _my_draw_v2 import get_style

def get_input(msg):
    return raw_input("%s >>" %msg).strip()

def get_result(fn):
    '''
    0-likelihood: -5849008.683765
    ndcg@1: 0.533083 ndcg@2: 0.551896 ndcg@3: 0.573166 ndcg@4: 0.593676 ndcg@5: 0.613324 ndcg@6: 0.630649 ndcg@7: 0.646509 ndcg@8: 0.659963 ndcg@9: 0.671892 ndcg@10: 0.682294
    ndcg@1: 0.531574 ndcg@2: 0.548711 ndcg@3: 0.571814 ndcg@4: 0.592311 ndcg@5: 0.611360 ndcg@6: 0.628697 ndcg@7: 0.644827 ndcg@8: 0.656958 ndcg@9: 0.669903 ndcg@10: 0.679975
    ndcg@1: 0.528824 ndcg@2: 0.550926 ndcg@3: 0.573446 ndcg@4: 0.594393 ndcg@5: 0.614011 ndcg@6: 0.630537 ndcg@7: 0.646035 ndcg@8: 0.659769 ndcg@9: 0.672170 ndcg@10: 0.681956
    '''
    '''return [likelihood, (NDCG@1, @3, NDCG@10)]
    '''
    MAX_LIKELIHOOD = 5849008.0
    #MAX_LIKELIHOOD = 100000000.0
    results = []
    fin = open(fn)
    while True:
        try:
            ln = fin.next()
            if "-likelihood:" not in ln:
                continue
            loglh = float(ln.split()[1]) / MAX_LIKELIHOOD

            fin.next()
            fin.next()
            ln = fin.next()
            toks  = ln.split()
            NDCGs = [float(toks[1]), float(toks[5]), float(toks[19])]
            yield [loglh] + NDCGs
        except StopIteration:
            break

def analysis(sys_name, fn_log, measure):
    n_fold  = len([fold for fold in listdir(".") if fold.startswith("fold")])
    results = [get_result("fold%d/%s/%s" %(fold + 1, sys_name, fn_log), measure) for fold in xrange(n_fold)]
    return [sum(q) / len(q) for q in zip(*results)]

def norm(v, d):
    return v + d * (random() - random())

def cut(v, border):
    return border if v > border else -border if v < -border else v 
    
if __name__ == "__main__":
    parser = OptionParser(usage = "cmd [optons]")
    parser.add_option("-l", "--log",   dest = "fn_log",     default = None)
    parser.add_option("-s", "--save",  dest = "save_file",  default = False, action = "store_true")
    #parser.add_option("-q", "--quiet", action = "store_true", dest = "verbose", default = False, help = "don't print status messages to stdout")
    (options, args) = parser.parse_args()

    data = list(get_result(options.fn_log))[: 100]

    style = get_style()

    fig = pylab.figure()
    ax  = fig.add_subplot(1, 1, 1)

    labels = ["log-likelihood / constant-value", "NDCG@1", "NDCG@3", "NDCG@10"]
    for xid in xrange(4):
        pdata = map(itemgetter(xid), data)
        ax.plot(pdata, style.next(), label = labels[xid], linewidth = 5) 

    for tick in ax.xaxis.get_major_ticks():
        tick.label.set_fontsize(20) 
    for tick in ax.yaxis.get_major_ticks():
        tick.label.set_fontsize(20) 

    pylab.legend()
    pylab.grid()
    if options.save_file:
        name = args[0][: -2]       # assume the format of sys-name to be "rankboost.1"
        pylab.savefig("improvements.%s.%s.pdf" %(name, options.fn_log))
    else:    
        pylab.show() 




